(Towards) Scalable Reliable Automated Evaluation with Large Language Models

Evaluating the quality and relevance of textual outputs from Large Language Models (LLMs) remains challenging and resource-intensive. Existing automated metrics often fail to capture the complexity and variability inherent in LLM-generated outputs. Moreover, these metrics typically rely on explicit reference standards, limiting their use mostly to domains with objective benchmarks. This work introduces a novel evaluation framework designed to approximate expert-level assessments of LLM-generated content. The proposed method employs pairwise comparisons of outputs by multiple LLMs, reducing biases from individual models. An Elo rating system is used to generate stable and interpretable rankings. Adjustable agreement thresholds, from full unanimity to majority voting, allow flexible control over evaluation confidence and coverage. The method's effectiveness is demonstrated through evaluating competency profiles extracted from scientific abstracts. Preliminary results show that automatically derived rankings correlate well with expert judgments, significantly reducing the need for extensive human intervention. By offering a scalable, consistent, and domain-agnostic evaluation layer, the framework supports more efficient and reliable quality assessments of LLM outputs across diverse applications.

==> figures/plots.py <==
from graphviz import Digraph


# Define the different sections as Graphviz graphs
def generate_graph(section):
    dot = Digraph(format='png', engine='dot')
    dot.attr(rankdir='LR')

    if section == 'generation':
        dot.node('1', 'LLM 1', shape='box', style='filled', fillcolor='lightblue')
        dot.node('2', 'LLM 2', shape='box', style='filled', fillcolor='lightblue')
        dot.node('3', 'LLM n', shape='box', style='filled', fillcolor='lightblue')
        dot.node('4', 'Generated Items (n items)', shape='ellipse', style='filled', fillcolor='lightblue')
        dot.edges([('1', '4'), ('2', '4'), ('3', '4')])
    elif section == 'comparison':
        dot.node('5', 'All Pairwise Comparisons\n(n(n-1)/2)', shape='box', style='filled', fillcolor='lightblue')
        dot.node('6', 'Bidirectional Comparisons', shape='box', style='filled', fillcolor='lightblue')
        dot.node('7', 'Optional\nRAG\nfor Prompt Examples', shape='box', style='filled', fillcolor='orange')
        dot.node('8', 'Evaluate Each Pair\nwith Multiple LLMs', shape='box', style='filled', fillcolor='lightblue')
        dot.edge('5', '6')
        dot.edge('7', '6', label='Retrieve\nSimilar Examples')
        dot.edge('6', '8')
    elif section == 'ranking':
        dot.node('9', 'Apply Agreement Threshold', shape='box', style='filled', fillcolor='lightblue')
        dot.node('10', 'Elo Rating Updates', shape='box', style='filled', fillcolor='lightblue')
        dot.node('11', 'Final Ranked List', shape='ellipse', style='filled', fillcolor='lightblue')
        dot.edges([('9', '10'), ('10', '11')])
    elif section == 'overview':
        dot.node('A', 'Generation', shape='box', style='filled', fillcolor='lightblue')
        dot.node('B', 'Comparison', shape='box', style='filled', fillcolor='lightblue')
        dot.node('C', 'Ranking', shape='box', style='filled', fillcolor='lightblue')
        dot.edges([('A', 'B'), ('B', 'C')])

    return dot


# Generate graphs for all sections and save as images
sections = ['generation', 'comparison', 'ranking', 'overview']
file_paths = {}

for section in sections:
    graph = generate_graph(section)
    path = f'section_{section}'
    graph.render(path, format='png', cleanup=True)
    file_paths[section] = path

file_paths

